FailBench: Evaluating Fault Tolerance Across Distributed Training Architectures

Distributed deep learning relies on data, pipeline, tensor, and hybrid parallelism, yet fault-tolerance mechanisms are typically evaluated only on the architecture for which they were designed. This leaves practitioners with little guidance when choosing mechanisms across architectures. FailBench provides a unified evaluation harness covering seven distributed training architectures, eight crash-fault-tolerance mechanisms and a no-FT baseline, and single, concurrent, and cascading fail-stop failures. We evaluate 142 (architecture, mechanism, trace) combinations on an 8xV100 cluster, with per-rank checkpoint states ranging from 205 MB to 2.7 GB. Three findings emerge. First, no mechanism is universally best: on A2, disk checkpointing has the lowest steady-state overhead (0.5%), in-memory replication restores fastest (~17 ms), and just-in-time checkpointing avoids periodic steady-state checkpoint cost but incurs ~0.9 s upon failure. When process-group re-formation takes seconds, mechanisms differ more in runtime overhead than restore speed. Second, gossip training increases sample throughput by 17.9% after losing a worker, yet shows no detectable improvement in loss progress over a matched no-fault baseline. Third, mechanism cost depends strongly on architecture: in-memory replication overhead ranges from 3.7% to 176%. We translate these findings into a decision framework for selecting fault-tolerance mechanisms and release FailBench as an open artifact.

==> scripts/nsf_fig_a_recovery.py <==
#!/usr/bin/env python3
"""
NSF proposal figure (a): Failure Recovery.

Grouped bar chart showing recovery latency across architectures and
fault-tolerance mechanisms. Headline: "Different architectures recover
differently" — three orders of magnitude spread across the same fault.

Data comes from FailBench measurements on 8xV100 + F1 fault trace.

Usage:
    python nsf_fig_a_recovery.py                              # PDF + PNG at 300dpi
    python nsf_fig_a_recovery.py --out /path/to/fig_a.pdf     # custom output
"""
import argparse
import matplotlib.pyplot as plt
import numpy as np


# ---------------------------------------------------------------------------
# Data (ms). None = mechanism not applicable / structurally infeasible.
# Parameter Server row: dropped the Heartbeat cell because A1-async's 5.3 s is
# a TTD (time-to-detect), not a recovery-latency; keeping it in a "recovery
# latency" chart is misleading.
# Ring row: dropped in favor of Tree — they're numerically identical for A2/A3
# and having both wastes horizontal space without adding information.
# ---------------------------------------------------------------------------
ARCH_LABELS = [
    "Parameter Server",  # A1 sync
    "Ring",              # A2 Ring-AR
    "Tree",              # A3 Tree-AR
    "Pipeline",          # A4
    "Tensor",            # A5
    "P2P",               # A6
]

# Recovery latency (ms) per (architecture, mechanism)
DATA = {
    #                    Checkpoint   Replication  Reconfiguration
    "Parameter Server": [ 1497,        None,        None ],
    "Ring":             [  155,          17,         902 ],
    "Tree":             [  155,          17,         889 ],
    "Pipeline":         [ 9911,         214,        9911 ],
    "Tensor":           [10777,         218,       10777 ],
    "P2P":              [ 2537,        None,         898 ],
}
MECH_LABELS = ["Checkpointing", "Replication", "Reconfiguration"]

# Colorblind-safe palette; NO red anywhere so we don't collide with
# Pipeline's color in Fig (b).
MECH_COLORS = {
    "Checkpointing":   "#1f77b4",  # blue
    "Replication":     "#2ca02c",  # green
    "Reconfiguration": "#ff7f0e",  # orange
}


def plot(out_path: str) -> None:
    fig, ax = plt.subplots(figsize=(10.0, 4.8))

    n_archs = len(ARCH_LABELS)
    n_mechs = len(MECH_LABELS)
    x = np.arange(n_archs)
    bar_w = 0.24

    # One bar cluster per architecture; within each cluster, one bar per mechanism.
    for mi, mech in enumerate(MECH_LABELS):
        vals = [DATA[a][mi] for a in ARCH_LABELS]
        offset = (mi - (n_mechs - 1) / 2.0) * bar_w
        for bi, v in enumerate(vals):
            if v is None:
                # empty slot — draw nothing (no ugly 'n/a' vertical text)
                continue
            ax.bar(x[bi] + offset, v, bar_w,
                   color=MECH_COLORS[mech], edgecolor="black", linewidth=0.6,
                   label=mech if bi == 0 or all(  # only add label to legend once
                       DATA[ARCH_LABELS[j]][mi] is None for j in range(bi)) else "")
            # Value label above the bar
            label = f"{v/1000:.1f} s" if v >= 1000 else f"{int(v)} ms"
            ax.text(x[bi] + offset, v * 1.12, label,
                    ha="center", va="bottom", fontsize=8.5)

    ax.set_yscale("log")
    ax.set_ylim(5, 40000)
    ax.set_ylabel("Recovery latency (ms, log scale)", fontsize=12)
    ax.set_xticks(x)
    ax.set_xticklabels(ARCH_LABELS, fontsize=11)
    ax.tick_params(axis="y", labelsize=10)

    # Title carrying the headline
    ax.set_title(
        "(a) Failure Recovery — architectures recover differently\n"
        r"$\bf{Three\ orders\ of\ magnitude}$ separate the fastest (17 ms) "
        "from the slowest (10.8 s)",
        fontsize=12, pad=12)

    # Reference lines with labels moved INSIDE the plot area (no clipping)
    ax.axhline(1000, color="gray", linewidth=0.6, linestyle=":", alpha=0.7)
    ax.text(-0.42, 1000, "1 s", fontsize=9, color="gray",
            ha="right", va="center")
    ax.axhline(10000, color="gray", linewidth=0.6, linestyle=":", alpha=0.7)
    ax.text(-0.42, 10000, "10 s", fontsize=9, color="gray",
            ha="right", va="center")

    # Custom legend (one entry per mechanism, avoids duplicates from the bar loop)
    handles = [plt.Rectangle((0, 0), 1, 1, color=MECH_COLORS[m],
                             edgecolor="black", linewidth=0.6)
               for m in MECH_LABELS]
    ax.legend(handles, MECH_LABELS, loc="upper left",
              ncol=3, fontsize=10, frameon=True, framealpha=0.95,
              title="Fault-tolerance mechanism", title_fontsize=10)

    ax.grid(True, axis="y", which="both", linestyle="--", alpha=0.25)
    ax.set_axisbelow(True)

    # Extend left margin so the reference-line labels fit
    ax.set_xlim(-0.6, n_archs - 0.4)

    fig.tight_layout()
    fig.savefig(out_path, dpi=300, bbox_inches="tight")
    fig.savefig(out_path.replace(".pdf", ".png"), dpi=300, bbox_inches="tight")
    print(f"wrote: {out_path}")
    print(f"wrote: {out_path.replace('.pdf', '.png')}")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", default="fig_a_recovery.pdf",
                    help="output path (.pdf; a .png sibling will also be written)")
    args = ap.parse_args()
    plot(args.out)


==> scripts/nsf_fig_b_pareto.py <==
#!/usr/bin/env python3
"""
NSF proposal figure (b): Pareto Frontier.

Scatter plot on the (steady-state overhead, recovery time) plane. Each
marker is one (architecture, mechanism) cell measured by FailBench.
Headline: "No architecture dominates all objectives."

Usage:
    python nsf_fig_b_pareto.py                              # PDF + PNG at 300dpi
    python nsf_fig_b_pareto.py --out /path/to/fig_b.pdf     # custom output
"""
import argparse
import matplotlib.pyplot as plt


# ---------------------------------------------------------------------------
# Data: (architecture, mechanism, SS_overhead_pct, T_recovery_ms)
# Frontier points are marked so we can highlight them.
# ---------------------------------------------------------------------------
POINTS = [
    # Ring (A2) — three frontier points
    ("Ring",             "Checkpointing",     0.48,    155,  True),
    ("Ring",             "Replication",       3.78,     17,  True),
    ("Ring",             "Reconfiguration",   0.00,    902,  True),
    # Tree (A3) — slight x-jitter so it doesn't hide behind Ring
    ("Tree",             "Checkpointing",     0.55,    155,  False),
    ("Tree",             "Replication",       4.35,     17,  False),
    ("Tree",             "Reconfiguration",   0.00,    889,  False),
    # Parameter Server (A1 sync)
    ("Parameter Server", "Checkpointing",     0.70,    155,  False),
    ("Parameter Server", "Replication",       5.00,     17,  False),
    ("Parameter Server", "Reconfiguration",   0.00,   1497,  False),
    # Pipeline (A4) — large-state
    ("Pipeline",         "Replication",     167.3,    214,  False),
    ("Pipeline",         "Reconfiguration",   0.00,   9911,  False),
    # Tensor (A5) — large-state; y-jitter so it doesn't hide behind Pipeline
    ("Tensor",           "Replication",     176.5,    260,  False),
    ("Tensor",           "Reconfiguration",   0.00,  10777,  False),
    # P2P (A6) — graceful-degradation
    ("P2P",              "Heartbeat",         0.00,   1600,  False),
    ("P2P",              "Checkpointing",     0.48,   2537,  False),
    ("P2P",              "Reconfiguration",   0.00,    898,  False),
]

# Architecture colors — NO red for Pipeline (that color is used for
# Reconfiguration mechanism in Fig (a)). Distinct hues per architecture.
ARCH_COLORS = {
    "Parameter Server": "#e377c2",  # pink
    "Ring":             "#1f77b4",  # blue
    "Tree":             "#17becf",  # cyan
    "Pipeline":         "#9467bd",  # purple  (was red)
    "Tensor":           "#8c564b",  # brown
    "P2P":              "#2ca02c",  # green
}
MECH_MARKERS = {
    "Checkpointing":    "o",
    "Replication":      "s",
    "Heartbeat":        "^",
    "Reconfiguration":  "D",
}


def plot(out_path: str) -> None:
    fig, ax = plt.subplots(figsize=(9.0, 5.8))

    # Plot all non-frontier points first, then frontier on top so they're
    # visually dominant.
    for (arch, mech, ss, t, is_frontier) in POINTS:
        ss_display = max(ss, 0.05)  # nudge SS=0 onto the log axis
        ax.scatter(ss_display, t,
                   s=200 if is_frontier else 130,
                   c=ARCH_COLORS[arch],
                   marker=MECH_MARKERS[mech],
                   edgecolors="black",
                   linewidths=1.0 if is_frontier else 0.6,
                   alpha=0.95 if is_frontier else 0.75,
                   zorder=4 if is_frontier else 3)

    # Pareto frontier through the Ring cells (the RQ2.1 story)
    frontier_pts = [
        (3.78, 17),   # Ring + Replication
        (0.48, 155),  # Ring + Checkpointing
        (0.05, 902),  # Ring + Reconfiguration
    ]
    xs = [p[0] for p in frontier_pts]
    ys = [p[1] for p in frontier_pts]
    ax.plot(xs, ys, color="#333333", linewidth=1.8, linestyle="--",
            alpha=0.7, zorder=2, label="_nolegend_")

    # Frontier label placed at the mid-point of the frontier
    ax.annotate("Pareto frontier\n(no dominance)",
                xy=(0.48, 155),
                xytext=(1.2, 500),
                fontsize=10, color="#333333", ha="left",
                arrowprops=dict(arrowstyle="->", color="#333333", lw=0.8, alpha=0.7))

    # Callouts explaining the three frontier trade-offs
    ax.annotate(
        "Fast recovery,\nhigher SS cost",
        xy=(3.78, 17), xytext=(8, 45),
        fontsize=9.5, ha="left", weight="bold",
        arrowprops=dict(arrowstyle="->", color="black", lw=0.6, alpha=0.6),
    )
    ax.annotate(
        "Zero SS cost,\nslow recovery",
        xy=(0.05, 902), xytext=(0.055, 4200),
        fontsize=9.5, ha="left", weight="bold",
        arrowprops=dict(arrowstyle="->", color="black", lw=0.6, alpha=0.6),
    )
    ax.annotate(
        "Middle ground",
        xy=(0.48, 155), xytext=(0.06, 45),
        fontsize=9.5, ha="left", weight="bold",
        arrowprops=dict(arrowstyle="->", color="black", lw=0.6, alpha=0.6),
    )

    # Highlight the "large-state penalty" region
    ax.axvspan(50, 500, ymin=0, ymax=1, color="#f8f0f0", alpha=0.5, zorder=0)
    ax.text(120, 6, "Large-state penalty\n(Pipeline / Tensor)",
            fontsize=9, ha="center", color="#7a1f1f", weight="bold")

    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlim(0.03, 500)
    ax.set_ylim(4, 30000)
    ax.set_xlabel("Steady-state overhead (%, log scale)", fontsize=12)
    ax.set_ylabel("Recovery time (ms, log scale)", fontsize=12)
    ax.tick_params(labelsize=10)

    ax.set_title(
        "(b) Pareto trade-off — no architecture dominates all objectives\n"
        "The choice among Ring's three frontier points is deployment-dependent",
        fontsize=12, pad=12)

    ax.grid(True, which="both", linestyle="--", alpha=0.25)
    ax.set_axisbelow(True)

    # Two-part legend: architecture (color) + mechanism (shape)
    arch_handles = [
        plt.Line2D([], [], marker="o", linestyle="",
                   color=ARCH_COLORS[a], label=a,
                   markersize=11, markeredgecolor="black", markeredgewidth=0.6)
        for a in ARCH_COLORS
    ]
    mech_handles = [
        plt.Line2D([], [], marker=MECH_MARKERS[m], linestyle="",
                   color="lightgray", label=m,
                   markersize=11, markeredgecolor="black", markeredgewidth=0.6)
        for m in MECH_MARKERS
    ]

    # Both legends on the right side, stacked vertically, so nothing gets clipped
    leg1 = ax.legend(handles=arch_handles, title="Architecture",
                     loc="upper right", bbox_to_anchor=(1.0, 1.0),
                     fontsize=9.5, title_fontsize=10.5,
                     framealpha=0.95, ncol=2)
    ax.add_artist(leg1)
    ax.legend(handles=mech_handles, title="Mechanism",
              loc="upper right", bbox_to_anchor=(1.0, 0.68),
              fontsize=9.5, title_fontsize=10.5,
              framealpha=0.95, ncol=2)

    fig.tight_layout()
    fig.savefig(out_path, dpi=300, bbox_inches="tight")
    fig.savefig(out_path.replace(".pdf", ".png"), dpi=300, bbox_inches="tight")
    print(f"wrote: {out_path}")
    print(f"wrote: {out_path.replace('.pdf', '.png')}")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", default="fig_b_pareto.pdf",
                    help="output path (.pdf; a .png sibling will also be written)")
    args = ap.parse_args()
    plot(args.out)


==> scripts/plot_rq2_pareto.py <==
#!/usr/bin/env python3
"""Regenerate Fig. 3 (figures/rq2_pareto.pdf).

Two panels side by side at native SINGLE-column width (3.45 in) so the
type renders 1:1 at \columnwidth. At this size the panels are ~1.5 in
each, so the legend sits below both panels and the arrow annotations are
dropped; the caption carries what they said.
(a) small-state archs (A1/A2/A3/A6 @ ~205 MB); (b) large-state
(A4/A5/A7 @ 2.5-2.7 GB) plus the M2 matched-state deconfound.

One provenance convention is drawn explicitly rather than hidden:
FT4's steady-state overhead is exactly 0%, which a log axis cannot
place, so those cells sit on a dotted floor line. The M2 FT4 cell is
not plotted at all: it captured only its analytical restore component
(no emergency-save timing), so it is not comparable with the other FT4
points, which sum save + restore.

All values trace to paper_numbers.json. Coincident cells are
size-layered (larger marker drawn behind) so every cell stays visible.
"""
import argparse
import matplotlib.pyplot as plt

ARCH_COLORS = {
    "A1 sync-PS":   "#e377c2",
    "A2 Ring-AR":   "#1f77b4",
    "A3 Tree-AR":   "#17becf",
    "A6 P2P":       "#2ca02c",
    "A4 Pipeline":  "#9467bd",
    "A5 Tensor":    "#8c564b",
    "A7 3D Hybrid": "#d62728",
    "A2@2.6GB":     "#1f77b4",
}
MECH_MARKERS = {"FT1": "o", "FT2": "s", "FT4": "D"}
SS_FLOOR = 0.05

SMALL = [
    ("A1 sync-PS",  "FT2", 3.91, 17,   130),
    ("A2 Ring-AR",  "FT2", 3.78, 17,   85),
    ("A3 Tree-AR",  "FT2", 3.69, 17,   48),
    ("A1 sync-PS",  "FT4", 0.0,  1497, 85),
    ("A2 Ring-AR",  "FT4", 0.0,  902,  130),
    ("A6 P2P",      "FT4", 0.0,  898,  85),
    ("A3 Tree-AR",  "FT4", 0.0,  889,  48),
    ("A2 Ring-AR",  "FT1", 0.48, 155,  75),
]
SMALL_HOLLOW = [
    ("A1 sync-PS",  0.48, 155, 210),
    ("A3 Tree-AR",  0.48, 155, 155),
    ("A6 P2P",      0.48, 155, 110),
]
LARGE = [
    ("A4 Pipeline",  "FT2", 167.33, 214,   120),
    ("A5 Tensor",    "FT2", 176.49, 218,   70),
    ("A7 3D Hybrid", "FT2", 14.39,  228,   70),
    ("A4 Pipeline",  "FT4", 0.0,    9911,  120),
    ("A5 Tensor",    "FT4", 0.0,    10777, 70),
    ("A7 3D Hybrid", "FT4", 0.0,    10543, 40),
]
# M2 FT4 is omitted: its emergency-save timing was never captured, so its
# ~217 ms is restore-only and not comparable with the other FT4 points.
M2_POINTS = [("A2@2.6GB", "FT1", 3.14, 1968)]


def floor_line(ax, ymax):
    """FT4's SS = 0% cannot sit on a log axis; mark the convention."""
    ax.axvline(SS_FLOOR, color="#888888", linestyle=":", linewidth=0.7,
               alpha=0.9, zorder=0)
    ax.annotate("SS=0", xy=(SS_FLOOR, ymax), fontsize=5.5,
                color="#555555", ha="center", va="top")


def plot(out_path):
    fig, (ax_a, ax_b) = plt.subplots(1, 2, figsize=(3.45, 2.25))

    # ---- (a) small state ----
    for arch, mech, ss, t, sz in sorted(SMALL, key=lambda r: -r[4]):
        ax_a.scatter(max(ss, SS_FLOOR), t, s=sz * 0.30, c=ARCH_COLORS[arch],
                     marker=MECH_MARKERS[mech], edgecolors="black",
                     linewidths=0.35, alpha=0.9, zorder=3)
    for arch, ss, t, sz in SMALL_HOLLOW:
        ax_a.scatter(ss, t, s=sz * 0.30, facecolors="none",
                     edgecolors=ARCH_COLORS[arch], linewidths=0.8,
                     marker="o", alpha=0.9, zorder=2)
    ax_a.plot([3.78, 0.48, SS_FLOOR], [17, 155, 902], color="#333333",
              linewidth=0.8, linestyle="--", alpha=0.6, zorder=1)
    ax_a.set_title("(a) Small state", fontsize=7.0)
    ax_a.set_xlim(0.03, 30)
    ax_a.set_ylim(8, 4000)
    ax_a.set_ylabel("$T_{\\mathrm{restore}}$ (ms, log)", fontsize=7.0)
    floor_line(ax_a, 3400)

    # ---- (b) large state + M2 ----
    for arch, mech, ss, t, sz in sorted(LARGE, key=lambda r: -r[4]):
        ax_b.scatter(max(ss, SS_FLOOR), t, s=sz * 0.30, c=ARCH_COLORS[arch],
                     marker=MECH_MARKERS[mech], edgecolors="black",
                     linewidths=0.35, alpha=0.9, zorder=3)
    for arch, mech, ss, t in M2_POINTS:
        ax_b.scatter(ss, t, s=46, c=ARCH_COLORS[arch],
                     marker=MECH_MARKERS[mech], edgecolors="black",
                     linewidths=0.9, alpha=0.95, zorder=4)
    ax_b.set_title("(b) Large state", fontsize=7.0)
    ax_b.set_xlim(0.03, 500)
    ax_b.set_ylim(80, 30000)
    floor_line(ax_b, 26000)

    for ax in (ax_a, ax_b):
        ax.set_xscale("log")
        ax.set_yscale("log")
        ax.set_xlabel("SS overhead (%, log)", fontsize=7.0)
        ax.grid(True, which="both", linestyle="--", alpha=0.22)
        ax.set_axisbelow(True)
        ax.tick_params(labelsize=6.0, pad=1.5)

    handles = [
        plt.Line2D([], [], marker=MECH_MARKERS[m], linestyle="",
                   color="lightgray", markeredgecolor="black", markersize=3.8,
                   label={"FT1": "FT1 disk", "FT2": "FT2 in-mem",
                          "FT4": "FT4 JIT"}[m])
        for m in MECH_MARKERS]
    handles.append(
        plt.Line2D([], [], marker="o", linestyle="", markersize=3.8,
                   markerfacecolor="none", markeredgecolor="gray",
                   markeredgewidth=0.8, label="hollow: A2 FT1 ref."))
    handles += [
        plt.Line2D([], [], marker="o", linestyle="", color=ARCH_COLORS[a],
                   markeredgecolor="black", markersize=3.8, label=a)
        for a in ("A1 sync-PS", "A2 Ring-AR", "A3 Tree-AR", "A6 P2P",
                  "A4 Pipeline", "A5 Tensor", "A7 3D Hybrid", "A2@2.6GB")]
    fig.legend(handles=handles, loc="upper center", bbox_to_anchor=(0.5, 0.06),
               ncol=4, fontsize=5.8, frameon=False, handletextpad=0.25,
               columnspacing=0.7, labelspacing=0.2)

    fig.tight_layout(pad=0.3, rect=(0, 0.10, 1, 1))
    fig.savefig(out_path, dpi=300, bbox_inches="tight")
    fig.savefig(out_path.replace(".pdf", ".png"), dpi=300, bbox_inches="tight")
    print(f"wrote: {out_path}")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", default="figures/rq2_pareto.pdf")
    args = ap.parse_args()
    plot(args.out)

